Analog Alchemy: Neural Computation with In-Memory Inference, Learning and Routing

As neural computation is revolutionizing the field of Artificial Intelligence (AI), rethinking the ideal neural hardware is becoming the next frontier. Fast and reliable von Neumann architecture has been the hosting platform for neural computation. Although capable, its separation of memory and computation creates the bottleneck for the energy efficiency of neural computation, contrasting the biological brain. The question remains: how can we efficiently combine memory and computation, while exploiting the physics of the substrate, to build intelligent systems? In this thesis, I explore an alternative way with memristive devices for neural computation, where the unique physical dynamics of the devices are used for inference, learning and routing. Guided by the principles of gradient-based learning, we selected functions that need to be materialized, and analyzed connectomics principles for efficient wiring. Despite non-idealities and noise inherent in analog physics, I will provide hardware evidence of adaptability of local learning to memristive substrates, new material stacks and circuit blocks that aid in solving the credit assignment problem and efficient routing between analog crossbars for scalable architectures.

==> cover/binding.py <==
#!/usr/bin/env python
""" Spine thickness calculation for soft cover binding. """
from __future__ import print_function, division

paper_weight = 100  # g / m**2
paper_volume = 1.08  # = thickness [um] / weight [g/m**2]
paper_thickness = paper_volume * paper_weight / 1000  # mm

cover_weight = 300  # g /m**2
cover_volume = 1.0
cover_thickness = cover_volume * cover_weight / 1000  # mm

num_pages = 100
num_sheets = num_pages / 2.
spine_width_cover = 2 * cover_thickness
spine_width_innerbook = num_sheets * paper_thickness
spine_width = spine_width_cover + spine_width_innerbook

print('Net spine width: {} mm'.format(spine_width))
print('     inner book: {} mm'.format(spine_width_innerbook))
print('          cover: {} mm'.format(spine_width_cover))


==> cover/crop/crop.sh <==
#!/bin/bash
# Input
cover_width=148  # mm
cover_height=210  # mm
cover_filename="../cover.pdf"

# Output
cover_front_filename="cover_front.pdf"
cover_back_filename="cover_back.pdf"
cover_spine_filename="cover_spine.pdf"

# Convert mm to pts
mm_to_pts=$(echo "scale=6; 72 / 25.4" | bc)
cover_width_pts=$(echo "scale=6; $cover_width * $mm_to_pts" | bc)
cover_height_pts=$(echo "scale=6; $cover_height * $mm_to_pts" | bc)

trimbox=$(pdfinfo -box ../cover.pdf | grep TrimBox)
trimbox=(${trimbox:8}) # to array: left bottom right top

bbox_back="${trimbox[0]} ${trimbox[1]} "
bbox_back+="$(echo "scale=6; ${trimbox[0]} + $cover_width_pts" | bc) "
bbox_back+="$(echo "scale=6; ${trimbox[1]} + $cover_height_pts" | bc)"

bbox_front=""
bbox_front+="$(echo "scale=6; ${trimbox[2]} - $cover_width_pts" | bc) "
bbox_front+="$(echo "scale=6; ${trimbox[3]} - $cover_height_pts" | bc) "
bbox_front+="${trimbox[2]} ${trimbox[3]}"

bbox_spine=""
bbox_spine+="$(echo "scale=6; ${trimbox[0]} + $cover_width_pts" | bc) "
bbox_spine+="${trimbox[1]} "
bbox_spine+="$(echo "scale=6; ${trimbox[2]} - $cover_width_pts" | bc) "
bbox_spine+="${trimbox[3]}"

pdfcrop --clip --bbox "$bbox_front" $cover_filename $cover_front_filename
pdfcrop --clip --bbox "$bbox_back" $cover_filename $cover_back_filename
pdfcrop --clip --bbox "$bbox_spine" $cover_filename $cover_spine_filename


==> cover/scribus-create-cover.py <==
from __future__ import print_function, division
import scribus

page_width = scribus.valueDialog('Cover Assistant', 'Page width (mm)', '148')
page_height = scribus.valueDialog('Cover Assistant', 'Page height (mm)', '210')
spine_width = scribus.valueDialog('Cover Assistant', 'Spine width (mm)', '8')
page_width = float(page_width)
page_height = float(page_height)
spine_width = float(spine_width)

cover_width = 2 * page_width + spine_width
cover_height = page_height

print('Spine width: {} mm'.format(spine_width))
print('Cover width: {} mm'.format(cover_width))
print('Cover height: {} mm'.format(cover_height))

scribus.newDocument((cover_width, cover_height),
                    (0, 0, 0, 0),
                    scribus.PORTRAIT, 1, scribus.UNIT_MILLIMETERS,
                    scribus.PAGE_1, 0, 1)
vguides = [page_width, page_width + spine_width]
scribus.setVGuides(vguides)

